Estimating Uncertainty Online Against an Adversary

Assessing uncertainty is an important step towards ensuring the safety and reliability of machine learning systems. Existing uncertainty estimation techniques may fail when their modeling assumptions are not met, e.g. when the data distribution differs from the one seen at training time. Here, we propose techniques that assess a classification algorithm's uncertainty via calibrated probabilities (i.e. probabilities that match empirical outcome frequencies in the long run) and which are guaranteed to be reliable (i.e. accurate and calibrated) on out-of-distribution input, including input generated by an adversary. This represents an extension of classical online learning that handles uncertainty in addition to guaranteeing accuracy under adversarial assumptions. We establish formal guarantees for our methods, and we validate them on two real-world problems: question answering and medical diagnosis from genomic data.

==> figures/calibration-plots.py <==
import sys
import numpy as np
import matplotlib
import argparse
import matplotlib
from matplotlib import pyplot as plt
from sklearn.calibration import calibration_curve

label_fs=16
matplotlib.rcParams['xtick.labelsize'] = 14
matplotlib.rcParams['ytick.labelsize'] = 14

# import seaborn as sns

# ----------------------------------------------------------------------------

parser = argparse.ArgumentParser()

parser.add_argument('--cal', help='path to experiment results', required=True)
parser.add_argument('--hist', help='path to experiment results', required=True)
parser.add_argument('--metrics', help='path to experiment results', required=True)
parser.add_argument('--plots', help='path to experiment results', required=True)
parser.add_argument('--out', help='path to figure output', required=True)

args = parser.parse_args()

# ----------------------------------------------------------------------------


# files = [('data/semparse-cal.txt', 
# 				'data/semparse-hist.txt',
# 				'data/semparse-metrics.txt',
# 				'data/semparse-plots.txt')]

# hist_files = ['data/multiclass-crf-calibration-bestclass-hist.data', 
# 			  'data/chain-crf-calibration-bestclass-hist.data',
# 			  'data/graph-crf-calibration-hist.data']

# metrics_files = ['data/multiclass-crf-calibration-bestclass-metrics.data', 
# 				'data/chain-crf-calibration-bestclass-metrics.data',
# 				'data/graph-crf-calibration-metrics.data']

# titles = ['Image classification (Multi-class MAP recal.);\n75% accuracy on raw uncalibrated SVM', 
# 				'OCR (Chain CRF MAP recalibration);\n45% per-word accuracy using Viterbi decoding',
# 				'Scene understanding (Graph CRF marginal recal.);\n78% accuracy using mean-field marg. decoding']

def _bucket_sizes(p, n_bins=10):
  lengths = list()
  iv_size = 1./n_bins
  for i in xrange(n_bins):
    l = len([p_j for p_j in p if i*iv_size <= p_j <= (i+1)*iv_size])
    if l:
      lengths.append(l)
  return lengths

label_dict = {'uncalibrated': 'raw', 'calibrated': 'cal', 'one-vs-all': '1-vs-a'}

# ----------------------------------------------------------------------------
# load data

# for i, (plot_file, hist_file, metrics_file, title) in enumerate(zip(plot_files, hist_files, metrics_files, titles)):
# for i, (cal_file, hist_file, metrics_file, plot_file) in enumerate(files):
cf = open(args.cal)
hf = open(args.hist)
mf = open(args.metrics)
pf = open(args.plots)

cal_data = list()
for line in cf:
	fields = line.strip().split()
	label = fields[0]
	proba = list()
	for fi in fields[1:]:
		p1, p2, = fi.split(',')
		proba.append((float(p1),float(p2)))
	cal_data.append((label, zip(*proba)))
cf.close()

hist_data = list()
for line in hf:
	fields = line.strip().split()
	label = fields[0]
	proba = [float(p) for p in fields[1:]]
	hist_data.append((label, proba))
hf.close()

metrics_data = dict()
for line in mf:
	fields = line.strip().split()
	label = fields[0]
	if label not in metrics_data: metrics_data[label] = dict()
	k, v = fields[1].split('\\')
	metrics_data[label][k] = float(v)
mf.close()

plot_data = list()
for line in pf:
	name, prob_str = line.strip().split()
	probs = [float(p) for p in prob_str.split(',')]
	plot_data.append((name, probs))

# ----------------------------------------------------------------------------
# generate figure

matplotlib.rcParams.update({'font.size': 10})
if args.out.startswith('wtccc'):
	plt.figure(figsize=(8,3.5))
elif args.out.startswith('semparse'):
	plt.figure(figsize=(8,3.5))
else:
	plt.figure(figsize=(5,4))

# plt.title(title)

# regret w.r.t. p_uncal
# plt.subplot(221)
plt.subplot2grid((2,7),(0,0),rowspan=1, colspan=3)
plt.title('(a) Accuracy', fontsize=15)
T = len(plot_data[0][1])
if args.out.startswith('semparse'):
  plt.plot(range(T), plot_data[0][1])
  plt.plot(range(T), plot_data[1][1])
  # plt.plot(range(T), plot_data[2][1])
  plt.ylim([0.1,0.25])
  plt.yticks([0.1,0.15,0.2,0.25])
  # plt.locator_params(n_bins=2,axis='y')
elif args.out.startswith('wtccc'):
  plt.plot(range(T), plot_data[0][1])
  plt.plot(range(T), plot_data[1][1])
  plt.ylim([0.0,0.3])
  plt.yticks([0.0,0.1,0.2,0.3])
  plt.xticks([0,1000,2000,3000])
else:
  plt.plot(range(T), plot_data[0][1])
  plt.plot(range(T), plot_data[1][1])
  plt.ylim([-0.02,0.05])
plt.ylabel('L2 loss', fontsize=label_fs)
plt.xlabel('Time', fontsize=label_fs)


# convergence rate of calibration
# plt.subplot(222)
plt.subplot2grid((2,7),(1,0),rowspan=1,colspan=3)
plt.title('(b) Calibration', fontsize=15)
T = len(plot_data[1][1])
# plt.legend(loc="upper right")
if args.out.startswith('semparse'):
  # plt.plot(range(T), plot_data[2][1], label='Uncalibrated')
  # plt.plot(range(T), plot_data[3][1], label='Calibrated')
  plt.plot(range(T), plot_data[3][1], label='Uncalibrated')
  plt.plot(range(T), plot_data[4][1], label='Calibrated')
  # plt.plot(range(T), plot_data[5][1], label='Platt scaling')
  plt.ylim([0,0.06])
  plt.yticks([0,0.015, 0.03, 0.045, 0.06])
if args.out.startswith('wtccc'):
  plt.plot(range(T), plot_data[2][1], label='Uncalibrated')
  plt.plot(range(T), plot_data[3][1], label='Calibrated')
  plt.ylim([0,0.03])
  plt.yticks([0,0.01, 0.02, 0.03])
  plt.xticks([0,1000,2000,3000])
plt.ylabel('Cal. error', fontsize=label_fs)
plt.xlabel('Time', fontsize=label_fs)

# calibration curve
# plt.subplot(212)
plt.subplot2grid((2,7),(0,3),colspan=4,rowspan=2)
plt.title('(c) Final calibration curve', fontsize=15)

label_dict = {0 : 'Uncalibrated', 1 : 'Recalibrated', 2 : 'Platt scaling'}
colors = ('blue', 'green', 'red')
for j, (label, y_p_pair) in enumerate(cal_data):
    p_emp, p_true = y_p_pair
    sizes = np.array(_bucket_sizes(hist_data[j][1]))
    S = np.sum(sizes)
    plt.scatter(p_true, p_emp, s=200.*sizes/S, c=colors[j], edgecolors=colors[j])
    # full_label = label_dict[label] + ' ' + ('(%2.1f)' % (100*metrics_data[label]['brier-score']))
    full_label = label_dict[j]
    plt.plot(p_true, p_emp, '-', label=full_label)
    # ax2.hist(hist_data[j][1], range=(0, 1), bins=10, histtype="step", lw=2, label=label)

plt.plot(np.linspace(0,1,20), np.linspace(0,1,20), color='gray')   

plt.ylim([-0.05, 1.05])

plt.legend(loc="lower right")

plt.xlabel("Predicted probability", fontsize=label_fs)
plt.ylabel('Observed probability', fontsize=label_fs)
plt.xlim((0,1))
# ax2.set_ylabel("Count")
# # ax2.legend(loc="upper center", ncol=2)

plt.tight_layout()
# plt.show()
plt.savefig(args.out, bbox_inches='tight')


==> figures/hist2.py <==
#!/usr/bin/env python
# -*- coding: utf-8 -*-

import matplotlib
from matplotlib import pyplot as plt
import numpy as np
import seaborn as sbn

matplotlib.rcParams.update({'font.size': 16})
plt.figure(figsize=(8,4))

X = np.linspace(-5,5,100)
sgm = lambda x: 1/(1+np.exp(-x))
Y = [sgm(x) for x in X]
plt.plot(X,Y,linewidth=2,label='Density $\mathbb{P}(y=1|s_i=t)$')
plt.xlim(-5,5)

inc=0.50
Xb = np.arange(-5,5,inc)
height = lambda x : max(min(0.99, sgm(x+inc/2) - (0.1*np.random.uniform()-0.05)),0)
Yb = [height(x) for x in Xb]
plt.bar(Xb, Yb, fc=(1, 1, 1, 0.5), width=inc, linewidth=1)

plt.xlabel('Uncalibrated scores $s_i$, grouped into bins', fontsize=18)
plt.ylabel('Empirical frequency\nof $y=1$ in each bin', fontsize=16)
# plt.legend(loc='upper left', fontsize=12)

plt.annotate('An independent online\ncalibration algorithm\nis executed in each bin.', 
             xy=(-2,0.2), xytext=(-4.5,0.6), arrowprops=dict(arrowstyle="->", facecolor='black', connectionstyle="arc3,rad=.2"))

plt.tight_layout()

# plt.show()
plt.savefig('hist2.pdf')


==> figures/synth-calibration-plots.py <==
import sys
import numpy as np
import matplotlib
import argparse
from matplotlib import pyplot as plt
from sklearn.calibration import calibration_curve

# import seaborn as sns
label_fs=12
title_fs=10
ax_fs=10
matplotlib.rcParams['xtick.labelsize'] = 12
matplotlib.rcParams['ytick.labelsize'] = 9

# ----------------------------------------------------------------------------

parser = argparse.ArgumentParser()

parser.add_argument('--bernoulli-plots', help='path to experiment results', required=True)
parser.add_argument('--adversarial-plots', help='path to experiment results', required=True)
parser.add_argument('--out', help='path to figure output', required=True)

args = parser.parse_args()

# ----------------------------------------------------------------------------


def _bucket_sizes(p, n_bins=10):
  lengths = list()
  iv_size = 1./n_bins
  for i in xrange(n_bins):
    l = len([p_j for p_j in p if i*iv_size <= p_j <= (i+1)*iv_size])
    if l:
      lengths.append(l)
  return lengths


# ----------------------------------------------------------------------------
# load data

pfb = open(args.bernoulli_plots)
pfa = open(args.adversarial_plots)

bernoulli_data = list()
for line in pfb:
	name, prob_str = line.strip().split()
	probs = [float(p) for p in prob_str.split(',')]
	bernoulli_data.append((name, probs))

adversarial_data = list()
for line in pfa:
	name, prob_str = line.strip().split()
	probs = [float(p) for p in prob_str.split(',')]
	adversarial_data.append((name, probs))

# ----------------------------------------------------------------------------
# generate figure

matplotlib.rcParams.update({'font.size': 7})
plt.figure(figsize=(6,3))

plt.subplot(221)
plt.title('(a) Bernoulli setting: accuracy', fontsize=title_fs)
# plt.subplot2grid((7,2),(0,0),rowspan=3)
T = len(bernoulli_data[0][1])
plt.plot(range(T), bernoulli_data[1][1], label='Uncalibrated')
plt.plot(range(T), bernoulli_data[2][1], label='Recalibrated')
plt.plot(range(T), bernoulli_data[0][1], label='Only calibrated')
plt.ylabel('L2 loss', fontsize=ax_fs)
plt.legend(loc="upper right", fontsize=6)
# plt.xlabel('Time')


plt.subplot(222)
plt.title('(b) Bernoulli setting: calibration', fontsize=title_fs)
# plt.subplot2grid((7,2),(0,0),rowspan=3)
T = len(bernoulli_data[0][1])
plt.plot(range(T), bernoulli_data[4][1])
plt.plot(range(T), bernoulli_data[5][1])
plt.plot(range(T), bernoulli_data[3][1])
plt.ylabel('Cal. error', fontsize=ax_fs)
plt.ylim([0,0.07])
# plt.xlabel('Time', fontsize=label_fs)

plt.subplot(223)
plt.title('(c) Adversarial setting: accuracy', fontsize=title_fs)
# plt.subplot2grid((7,2),(0,0),rowspan=3)
T = len(adversarial_data[0][1])
plt.plot(range(T), adversarial_data[1][1])
plt.plot(range(T), adversarial_data[2][1])
plt.plot(range(T), adversarial_data[0][1])
plt.ylim([0.0,0.6])
plt.ylabel('L2 loss', fontsize=ax_fs)
# plt.xlabel('Time')
plt.xlabel('Time', fontsize=label_fs)


plt.subplot(224)
plt.title('(d) Adversarial setting: calibration', fontsize=title_fs)
# plt.subplot2grid((7,2),(0,0),rowspan=3)
T = len(adversarial_data[0][1])
plt.plot(range(T), adversarial_data[4][1])
plt.plot(range(T), adversarial_data[5][1])
plt.plot(range(T), adversarial_data[3][1])
plt.ylim([0,0.25])
plt.ylabel('Cal. error', fontsize=ax_fs)
plt.xlabel('Time', fontsize=label_fs)

plt.tight_layout()
# plt.show()
plt.savefig(args.out, bbox_inches='tight')

